Quantum-Like Spatial Decision Dynamics: A Falsifiable Model of Cue-Order Effects in Immersive Navigation with Implications for Human-Quantum Computer Interaction

The sequence in which a person encounters spatial evidence can change a later choice, yet an order effect alone does not identify a quantum-like cognitive structure. We introduce Quantum-Like Spatial Decision Dynamics (QSDD), a falsifiable state-space account of embodied decision making in which cue exposures are completely positive trace-preserving maps, intermediate judgments are quantum instruments, and route commitment is an operationally defined measurement. We distinguish this formal claim from any assertion that cognition is microscopically quantum. We then specify a minimal binary model with a fixed decision basis, noncommuting cue rotations, a fixed symmetry-breaking initial azimuth, dephasing, and lapse; its five fitted parameters must generalize across environments rather than being refit to individual conditions. A reproducible simulation study evaluates recovery and model discrimination under both QSDD and seven-parameter classical logistic ground truths. Across 40 replicates per design cell, QSDD was preferred on held-out environments in 85% of QSDD-generated datasets at 240 independent observations per environment-order cell and 95% at 480, but in 0% of classically generated datasets at every tested sample size. The simulation also exposes weak identification of the lapse parameter and is explicitly a design analysis, not human evidence. We provide a preregistrable virtual-reality experiment, telemetry schema, classical comparison set, and failure criteria. Finally, we show how the same process-measurement logic can be transferred to human inspection and debugging of quantum circuits. QSDD is therefore offered as a constrained model to be defeated or supported by data, and as a methodologically continuous route from immersive interaction research to human-quantum computer interaction.

==> anc/qsdd_simulation.py <==
#!/usr/bin/env python3
"""Reproducible recovery and model-discrimination simulation for QSDD.

The simulation implements the repaired five-parameter binary model reported in
the paper.  Its initial Bloch vector has a fixed azimuth phi*=pi/4, which makes
the signs of both cue rotations observable without adding a fitted parameter.
It evaluates generalization to held-out environments under both QSDD and
classical logistic ground truths.  It is a design analysis, not human data.
"""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import minimize

plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42


Q_TRUE = np.array([1.35, 1.10, 0.95, 0.86, 0.035])
PHI_STAR = np.pi / 4.0
SAMPLE_SIZES = (40, 80, 120, 240, 480)
C_TRUE = np.array([-0.15, 1.10, -0.95, 0.65, 0.45, -0.55, 0.40])
Q_LO = np.array([0.15, 0.05, 0.05, 0.40, 0.00])
Q_HI = np.array([2.99, 2.50, 2.50, 1.00, 0.15])
C_LO = np.full(7, -5.0)
C_HI = np.full(7, 5.0)
Q_SCALE = np.array([np.pi, 2.5, 2.5, 0.60, 0.15])


def rot_x(angle: float) -> np.ndarray:
    c, s = np.cos(angle), np.sin(angle)
    return np.array([[1.0, 0.0, 0.0], [0.0, c, -s], [0.0, s, c]])


def rot_y(angle: float) -> np.ndarray:
    c, s = np.cos(angle), np.sin(angle)
    return np.array([[c, 0.0, s], [0.0, 1.0, 0.0], [-s, 0.0, c]])


def dephase(r: np.ndarray, kappa: float) -> np.ndarray:
    return np.array([kappa * r[0], kappa * r[1], r[2]])


def qsdd_probability(params: np.ndarray, landmark: np.ndarray,
                     map_cue: np.ndarray, order: np.ndarray) -> np.ndarray:
    theta0, omega_l, omega_m, kappa, lapse = params
    r0 = np.array([
        np.sin(theta0) * np.cos(PHI_STAR),
        np.sin(theta0) * np.sin(PHI_STAR),
        np.cos(theta0),
    ])
    out = np.empty_like(landmark, dtype=float)
    for i, (ell, emm, sequence) in enumerate(zip(landmark, map_cue, order)):
        r = r0.copy()
        if sequence == 0:  # L -> M
            r = dephase(rot_y(omega_l * ell) @ r, kappa)
            r = dephase(rot_x(omega_m * emm) @ r, kappa)
        else:  # M -> L
            r = dephase(rot_x(omega_m * emm) @ r, kappa)
            r = dephase(rot_y(omega_l * ell) @ r, kappa)
        p = 0.5 * (1.0 - np.clip(r[2], -1.0, 1.0))
        out[i] = 0.5 * lapse + (1.0 - lapse) * p
    return np.clip(out, 1e-8, 1.0 - 1e-8)


def classical_design(landmark: np.ndarray, map_cue: np.ndarray,
                     order: np.ndarray) -> np.ndarray:
    signed_order = 2.0 * order - 1.0
    return np.column_stack([
        np.ones_like(landmark), landmark, map_cue, landmark * map_cue,
        signed_order, signed_order * landmark, signed_order * map_cue,
    ])


def classical_probability(params: np.ndarray, landmark: np.ndarray,
                          map_cue: np.ndarray, order: np.ndarray) -> np.ndarray:
    eta = np.clip(classical_design(landmark, map_cue, order) @ params, -30.0, 30.0)
    return 1.0 / (1.0 + np.exp(-eta))


def binomial_nll(p: np.ndarray, successes: np.ndarray, trials: np.ndarray) -> float:
    return float(-np.sum(successes * np.log(p) + (trials - successes) * np.log1p(-p)))


def fit_multistart(objective, lo: np.ndarray, hi: np.ndarray,
                   rng: np.random.Generator, starts: int) -> tuple[np.ndarray, float]:
    candidates = [0.5 * (lo + hi)]
    candidates.extend(rng.uniform(lo, hi, size=(starts - 1, len(lo))))
    best = None
    for x0 in candidates:
        result = minimize(objective, x0=x0, method="L-BFGS-B", bounds=list(zip(lo, hi)))
        if result.success and np.isfinite(result.fun):
            if best is None or result.fun < best.fun:
                best = result
    if best is None:
        raise RuntimeError("All optimization starts failed")
    return best.x, float(best.fun)


def environment_grid(rng: np.random.Generator, environments: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    # Latin-hypercube-like stratification prevents accidental clustering while
    # retaining continuous, previously unseen held-out environments.
    ell = (rng.permutation(environments) + rng.uniform(size=environments)) / environments
    emm = (rng.permutation(environments) + rng.uniform(size=environments)) / environments
    ell = 2.0 * ell - 1.0
    emm = 2.0 * emm - 1.0
    landmark = np.repeat(ell, 2)
    map_cue = np.repeat(emm, 2)
    order = np.tile(np.array([0, 1]), environments)
    return landmark, map_cue, order


def log_score(p: np.ndarray, successes: np.ndarray, trials: np.ndarray) -> float:
    return -binomial_nll(p, successes, trials)


def run_replicate(rng: np.random.Generator, n: int, truth: str,
                  train_env: int, test_env: int) -> dict[str, float]:
    l_tr, m_tr, o_tr = environment_grid(rng, train_env)
    l_te, m_te, o_te = environment_grid(rng, test_env)
    n_tr = np.full(l_tr.shape, n, dtype=int)
    n_te = np.full(l_te.shape, n, dtype=int)

    if truth == "QSDD":
        p_tr = qsdd_probability(Q_TRUE, l_tr, m_tr, o_tr)
        p_te = qsdd_probability(Q_TRUE, l_te, m_te, o_te)
    else:
        p_tr = classical_probability(C_TRUE, l_tr, m_tr, o_tr)
        p_te = classical_probability(C_TRUE, l_te, m_te, o_te)

    y_tr = rng.binomial(n_tr, p_tr)
    y_te = rng.binomial(n_te, p_te)

    def q_objective(x: np.ndarray) -> float:
        return binomial_nll(qsdd_probability(x, l_tr, m_tr, o_tr), y_tr, n_tr)

    def c_objective(x: np.ndarray) -> float:
        return binomial_nll(classical_probability(x, l_tr, m_tr, o_tr), y_tr, n_tr)

    q_hat, _ = fit_multistart(q_objective, Q_LO, Q_HI, rng, starts=5)
    c_hat, _ = fit_multistart(c_objective, C_LO, C_HI, rng, starts=3)

    q_test = qsdd_probability(q_hat, l_te, m_te, o_te)
    c_test = classical_probability(c_hat, l_te, m_te, o_te)
    test_observations = int(np.sum(n_te))
    delta = (log_score(q_test, y_te, n_te) - log_score(c_test, y_te, n_te)) / test_observations
    q_brier = float(np.average((q_test - y_te / n_te) ** 2, weights=n_te))
    c_brier = float(np.average((c_test - y_te / n_te) ** 2, weights=n_te))
    recovery = float(np.sqrt(np.mean(((q_hat - Q_TRUE) / Q_SCALE) ** 2))) if truth == "QSDD" else np.nan

    result = {
        "truth": truth,
        "n": n,
        "delta_elpd_per_observation": delta,
        "q_brier": q_brier,
        "classical_brier": c_brier,
        "q_normalized_parameter_rmse": recovery,
    }
    for name, value in zip(["theta0", "omega_l", "omega_m", "kappa", "lapse"], q_hat):
        result[f"qhat_{name}"] = float(value)
    return result


def summarize(rows: list[dict[str, float]]) -> list[dict[str, float]]:
    summary = []
    for truth in ["QSDD", "Classical"]:
        for n in sorted({int(r["n"]) for r in rows}):
            group = [r for r in rows if r["truth"] == truth and int(r["n"]) == n]
            delta = np.array([r["delta_elpd_per_observation"] for r in group])
            recovery = np.array([r["q_normalized_parameter_rmse"] for r in group])
            valid_recovery = recovery[np.isfinite(recovery)]
            summary.append({
                "truth": truth,
                "n": n,
                "replicates": len(group),
                "delta_median": float(np.median(delta)),
                "delta_p05": float(np.quantile(delta, 0.05)),
                "delta_p95": float(np.quantile(delta, 0.95)),
                "qsdd_win_rate": float(np.mean(delta > 0.0)),
                "recovery_median": float(np.median(valid_recovery)) if valid_recovery.size else np.nan,
                "recovery_p05": float(np.quantile(valid_recovery, 0.05)) if valid_recovery.size else np.nan,
                "recovery_p95": float(np.quantile(valid_recovery, 0.95)) if valid_recovery.size else np.nan,
            })
    return summary


def save_csv(path: Path, rows: list[dict[str, float]]) -> None:
    keys = list(rows[0].keys())
    with path.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=keys)
        writer.writeheader()
        writer.writerows(rows)


def plot_results(path: Path, summary: list[dict[str, float]]) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(9.2, 3.45), constrained_layout=True)
    colors = {"QSDD": "#17365D", "Classical": "#A64B2A"}
    for truth in ["QSDD", "Classical"]:
        group = [r for r in summary if r["truth"] == truth]
        x = np.array([r["n"] for r in group])
        med = np.array([r["delta_median"] for r in group])
        lo = np.array([r["delta_p05"] for r in group])
        hi = np.array([r["delta_p95"] for r in group])
        axes[0].plot(x, med, marker="o", lw=2.0, color=colors[truth], label=f"{truth} truth")
        axes[0].fill_between(x, lo, hi, color=colors[truth], alpha=0.16)
    axes[0].axhline(0.0, color="#555555", lw=1.0, ls="--")
    axes[0].set_xlabel("Independent observations per cell")
    axes[0].set_ylabel(r"Held-out $\Delta$ELPD per observation")
    axes[0].set_title("Model discrimination")
    axes[0].set_xticks(x)
    axes[0].legend(frameon=False, fontsize=8)

    group = [r for r in summary if r["truth"] == "QSDD"]
    x = np.array([r["n"] for r in group])
    med = np.array([r["recovery_median"] for r in group])
    lo = np.array([r["recovery_p05"] for r in group])
    hi = np.array([r["recovery_p95"] for r in group])
    axes[1].plot(x, med, marker="o", lw=2.0, color="#167D8D")
    axes[1].fill_between(x, lo, hi, color="#167D8D", alpha=0.18)
    axes[1].set_xlabel("Independent observations per cell")
    axes[1].set_ylabel("Normalized parameter RMSE")
    axes[1].set_title("QSDD parameter recovery")
    axes[1].set_xticks(x)
    for ax in axes:
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(axis="y", color="#D8DDE3", lw=0.6)
        ax.tick_params(labelsize=8)
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--replicates", type=int, default=40)
    parser.add_argument("--seed", type=int, default=20261002)
    parser.add_argument("--output-dir", type=Path, default=Path("."))
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(args.seed)

    rows = []
    for truth in ["QSDD", "Classical"]:
        for n in SAMPLE_SIZES:
            for _ in range(args.replicates):
                rows.append(run_replicate(rng, n, truth, train_env=12, test_env=6))
    summary = summarize(rows)

    save_csv(args.output_dir / "qsdd_simulation_replicates.csv", rows)
    save_csv(args.output_dir / "qsdd_simulation_summary.csv", summary)
    plot_results(args.output_dir / "qsdd_simulation_results.pdf", summary)
    metadata = {
        "seed": args.seed,
        "replicates_per_cell": args.replicates,
        "training_environments": 12,
        "held_out_environments": 6,
        "sample_sizes_per_environment_order_cell": list(SAMPLE_SIZES),
        "fixed_initial_azimuth_radians": float(PHI_STAR),
        "fixed_initial_azimuth_expression": "pi/4",
        "q_true": Q_TRUE.tolist(),
        "classical_true": C_TRUE.tolist(),
        "summary": summary,
    }
    (args.output_dir / "qsdd_simulation_metadata.json").write_text(
        json.dumps(metadata, indent=2), encoding="utf-8"
    )


if __name__ == "__main__":
    main()


==> anc/qsdd_simulation_metadata.json <==
{
  "seed": 20261002,
  "replicates_per_cell": 40,
  "training_environments": 12,
  "held_out_environments": 6,
  "sample_sizes_per_environment_order_cell": [
    40,
    80,
    120,
    240,
    480
  ],
  "fixed_initial_azimuth_radians": 0.7853981633974483,
  "fixed_initial_azimuth_expression": "pi/4",
  "q_true": [
    1.35,
    1.1,
    0.95,
    0.86,
    0.035
  ],
  "classical_true": [
    -0.15,
    1.1,
    -0.95,
    0.65,
    0.45,
    -0.55,
    0.4
  ],
  "summary": [
    {
      "truth": "QSDD",
      "n": 40,
      "replicates": 40,
      "delta_median": 0.0020015092831442574,
      "delta_p05": -0.0044610071787310555,
      "delta_p95": 0.008883949001628692,
      "qsdd_win_rate": 0.75,
      "recovery_median": 0.12903114002199223,
      "recovery_p05": 0.06323291718025581,
      "recovery_p95": 0.3534493148208336
    },
    {
      "truth": "QSDD",
      "n": 80,
      "replicates": 40,
      "delta_median": 0.0025131587491747705,
      "delta_p05": -0.002549797310161281,
      "delta_p95": 0.008694879657428928,
      "qsdd_win_rate": 0.825,
      "recovery_median": 0.12635871478665128,
      "recovery_p05": 0.026033008926455832,
      "recovery_p95": 0.2785977477837068
    },
    {
      "truth": "QSDD",
      "n": 120,
      "replicates": 40,
      "delta_median": 0.0013623010508897692,
      "delta_p05": -0.0006990553978207395,
      "delta_p95": 0.005148841032078771,
      "qsdd_win_rate": 0.825,
      "recovery_median": 0.10758405933270934,
      "recovery_p05": 0.03141104149927474,
      "recovery_p95": 0.2096542453649965
    },
    {
      "truth": "QSDD",
      "n": 240,
      "replicates": 40,
      "delta_median": 0.0014183996351739047,
      "delta_p05": -0.0005228509648821758,
      "delta_p95": 0.0033807248447791827,
      "qsdd_win_rate": 0.85,
      "recovery_median": 0.10555788523939783,
      "recovery_p05": 0.0224383557133468,
      "recovery_p95": 0.22627787506824218
    },
    {
      "truth": "QSDD",
      "n": 480,
      "replicates": 40,
      "delta_median": 0.0013910712843047987,
      "delta_p05": 9.668373695908156e-05,
      "delta_p95": 0.004342985337000859,
      "qsdd_win_rate": 0.95,
      "recovery_median": 0.10566102252571521,
      "recovery_p05": 0.02169392611369509,
      "recovery_p95": 0.21866281497480802
    },
    {
      "truth": "Classical",
      "n": 40,
      "replicates": 40,
      "delta_median": -0.03338148981252373,
      "delta_p05": -0.06000797543047515,
      "delta_p95": -0.014736615922075416,
      "qsdd_win_rate": 0.0,
      "recovery_median": NaN,
      "recovery_p05": NaN,
      "recovery_p95": NaN
    },
    {
      "truth": "Classical",
      "n": 80,
      "replicates": 40,
      "delta_median": -0.029436251470244618,
      "delta_p05": -0.04471676049286799,
      "delta_p95": -0.014202893610410435,
      "qsdd_win_rate": 0.0,
      "recovery_median": NaN,
      "recovery_p05": NaN,
      "recovery_p95": NaN
    },
    {
      "truth": "Classical",
      "n": 120,
      "replicates": 40,
      "delta_median": -0.03197198976900818,
      "delta_p05": -0.04331291308399409,
      "delta_p95": -0.020353627522919603,
      "qsdd_win_rate": 0.0,
      "recovery_median": NaN,
      "recovery_p05": NaN,
      "recovery_p95": NaN
    },
    {
      "truth": "Classical",
      "n": 240,
      "replicates": 40,
      "delta_median": -0.03056783000672496,
      "delta_p05": -0.04293091615453139,
      "delta_p95": -0.01589654340630972,
      "qsdd_win_rate": 0.0,
      "recovery_median": NaN,
      "recovery_p05": NaN,
      "recovery_p95": NaN
    },
    {
      "truth": "Classical",
      "n": 480,
      "replicates": 40,
      "delta_median": -0.03262834172783945,
      "delta_p05": -0.04033726162722651,
      "delta_p95": -0.01935529870084976,
      "qsdd_win_rate": 0.0,
      "recovery_median": NaN,
      "recovery_p05": NaN,
      "recovery_p95": NaN
    }
  ]
}

==> anc/qsdd_simulation_replicates.csv <==
truth,n,delta_elpd_per_observation,q_brier,classical_brier,q_normalized_parameter_rmse,qhat_theta0,qhat_omega_l,qhat_omega_m,qhat_kappa,qhat_lapse
QSDD,40,0.0021140201677479096,0.003463244511989735,0.004216134297622024,0.10868624463330853,1.3574608476174639,1.1670584403421518,0.9869985945722782,0.8963725601235553,0.0
QSDD,40,0.0009845513995816902,0.005178639417931888,0.005703815151054049,0.15441558364727898,1.3484051878130563,0.9931245696169606,0.7194552842355376,1.0,0.0
QSDD,40,-0.0021587822136501936,0.004194027221903964,0.0032495569534279527,0.3533650582452565,1.219973219731533,1.245787523172499,1.3049336540230083,0.7962574997470803,0.15
QSDD,40,-0.004354875735060067,0.011972466147640507,0.011235222546196003,0.06516490288218445,1.3154392972312747,1.334664595987366,1.1633734632618788,0.8358660859573311,0.04374396091707054
QSDD,40,0.0028256994403339066,0.004368614112500315,0.005742447872522257,0.11927245313365957,1.3333332427011855,0.8358347788553492,0.9227422895923739,0.9039796372341505,0.0
QSDD,40,-0.00258032179653694,0.006383010273574732,0.00547430774333597,0.15115768417418882,1.3555988320279153,0.9758655810276932,0.8157040164224543,1.0,0.0
QSDD,40,0.0018889983985406053,0.0036791227876389514,0.00395948224544402,0.17839848217254967,1.223958059427787,1.2723338103100736,0.8803257184624794,0.8007119481418912,0.09156965225435187
QSDD,40,-0.0008931330186571292,0.004848249267810497,0.0045353453118864824,0.10612803267531523,1.3565783861039182,1.0478367571180773,0.8694489418416402,0.8480986379656976,0.0
QSDD,40,0.0013094377783409309,0.006660514611870649,0.006927649750704469,0.25900890863008597,1.2984513776009168,1.4599359963958911,0.883942043562687,1.0,0.11138043310616738
QSDD,40,0.0027855262923720168,0.00437410633916062,0.005327106691334298,0.14637993000256913,1.3917680875661127,1.010464597990583,0.8432750538008689,0.7266310200216645,0.0
QSDD,40,0.006237545639468204,0.005109957906381062,0.0072527732073863465,0.07498376626754427,1.3444218545064515,1.2620164096430677,1.1213836663657528,0.8799495447149783,0.014816947998777502
QSDD,40,0.00022819628656828666,0.004385880580486727,0.0040791188796550915,0.14082080504045247,1.3977419696627646,0.9081241962473955,0.9863748998654006,0.9775369174127686,0.0
QSDD,40,0.008873635272208465,0.0038893946810504235,0.008209844799175964,0.07212825945307313,1.3118950118735526,1.266538228211862,1.097439312243492,0.8723008398745897,0.05485972308012796
QSDD,40,0.005186212586239118,0.0036935538506578172,0.0037732718222328503,0.248132664055534,1.2490703304479944,1.4174770875501588,1.1815483752970288,0.9040931248083542,0.11390504373149905
QSDD,40,0.0015498645434166272,0.002850433792410904,0.003606416945138857,0.15559172971268745,1.4314363686899483,0.8350200261241113,0.910567233766717,1.0,0.0
QSDD,40,-0.00330548506833086,0.011325543685597572,0.010570130002054057,0.11708096636474621,1.4110151926444692,1.162171710671354,0.9010465529309268,0.7923402339309172,0.0
QSDD,40,0.0061397616146738445,0.005894309948295452,0.007267829627948715,0.12760870928129558,1.3660517169891238,1.2978108436459757,1.1255977105607688,0.784688232619892,0.0
QSDD,40,9.089996347621347e-05,0.004533421528998593,0.004400980671417171,0.1204498640594669,1.4092074663350955,1.2223949146103528,1.1299973346569032,0.7995204417567787,0.0
QSDD,40,-0.033474187114570716,0.01501852475263263,0.004804921455320895,0.3790561346000006,1.1520758497052945,1.6549191114534652,1.4145954996911194,0.7357762871869078,0.15
QSDD,40,0.005591662101842943,0.0065316814921475026,0.008191286301391779,0.31602027944920236,1.302922302567366,1.2659992804380333,0.9675872410823556,0.9602087293745596,0.13748055052134803
QSDD,40,0.005733053173245928,0.005165098818019447,0.005666231244013135,0.35505018975679836,1.2851773394786277,1.3106889745392494,1.0470081199237649,1.0,0.14793166438626387
QSDD,40,0.016463930613260895,0.007934786888809171,0.015859777705308727,0.1185036652923484,1.3691743821269338,0.9707693937923701,0.7584619968820969,0.9108831151066693,0.0
QSDD,40,-0.0006956751771794482,0.013730438617722641,0.014030829189883607,0.14463715678310865,1.2526591940900276,1.284889042520046,1.053284295503719,1.0,0.06574772898809965
QSDD,40,0.004201083720187053,0.0042114486333466854,0.0053058804927079255,0.06339810911332133,1.337047716201109,1.3165232854069657,0.9904390149182574,0.801655016729664,0.04302302809138331
QSDD,40,0.0014326284036342211,0.003686293902470289,0.004336458275798752,0.04767415911715406,1.338411862658731,1.1291815813478763,0.8536824117055599,0.8849355063223574,0.04841873316237615
QSDD,40,0.005123107285972376,0.006062926586035282,0.008447097749292306,0.12165627714760043,1.3674202759118355,1.0936647639506476,0.9150145495070781,0.9434060389606889,0.0
QSDD,40,0.002342268422221494,0.00853167900408303,0.009563560477665451,0.14590455937578853,1.4327481404992213,0.8924827904642317,0.7969189101187567,0.9809903114683995,0.0
QSDD,40,-0.006477504608479853,0.010518824932101685,0.007594680777449286,0.13045357076268885,1.385383622666901,1.2160431280107,0.656734813689559,0.9325084438841303,0.0
QSDD,40,0.0008973129799519105,0.011141964202622989,0.010701046849001354,0.06009427045201092,1.3013592401200398,1.03188433607212,1.0007059355869674,0.897111030084239,0.05199541700945772
QSDD,40,0.004491429901925888,0.004226770637807587,0.005919486123577494,0.1406986633841301,1.428083933883539,1.054765831702807,0.9121603682767048,1.0,0.06623527500459644
QSDD,40,-0.0005224354193250847,0.00841197010498564,0.008376834304429237,0.16612825932839184,1.3205123891416084,1.1546676060911658,1.0403563913035205,1.0,0.07786851877484585
QSDD,40,0.009079909860613,0.0075983521250179015,0.011443660415352736,0.1197812302916413,1.336468080026708,1.0874609793375483,0.941916280577821,0.9387786661551281,0.0
QSDD,40,0.0048203801423367665,0.00235437347200868,0.00365815827606148,0.17788846094042524,1.397977646066167,1.284325951285427,1.2434928485581274,0.6857667829274298,0.0
QSDD,40,0.0030731213353154393,0.004073672685937997,0.005126719018749046,0.11276958272747116,1.3636481249683379,1.201310854041525,0.8686646626099319,0.9080782514679642,0.0
QSDD,40,0.004642304954469386,0.009614624231575098,0.011404301054833456,0.3468664460225136,1.3195532927458133,1.2391237573050786,1.0900157050708486,0.911879649293724,0.15
QSDD,40,0.00023225771924006248,0.008582107381907126,0.008650600292638026,0.09360661457321051,1.434952362088247,1.0124951698713993,0.7656186685502577,0.9088505176295644,0.06088809704254425
QSDD,40,-0.0016825353108364046,0.0070398222893092765,0.0059627542085256575,0.11295893870676132,1.3434943862122954,0.9080448385481107,1.0965297779582055,0.8573822574867955,0.0
QSDD,40,0.0034670885174737263,0.002930385354516904,0.004409421231560134,0.0901906227357879,1.3906661247033014,1.1554676847520224,1.0470339009276963,0.7422824816035711,0.035532618851516005
QSDD,40,0.0017843626057542157,0.004216073506999265,0.005593464061545555,0.14802902446405936,1.3840771308648046,1.1941501773479135,1.1129875067557138,0.7267348978776667,0.0
QSDD,40,0.002846519829250127,0.003247257270048975,0.004067740039801904,0.11117266121622293,1.3859399703459403,1.0837209265984817,0.7618121363073013,1.0,0.04083408416895365
QSDD,80,0.007678655294435543,0.00306475952765803,0.0063384842908188205,0.1195591695130354,1.256310444785239,1.1388643209555473,1.0642651556507896,0.7894969450246336,0.0
QSDD,80,-0.002423813417545754,0.004134008523368338,0.0032911596374835483,0.14489695077301185,1.2730958171490931,1.2611032556060435,0.8836456614724536,0.8636590998449116,0.0823111641538901
QSDD,80,0.00957332033456133,0.0007950862062912051,0.005238259264446317,0.11498020144143921,1.3588053829444413,1.0839852256818892,0.9314909508698473,0.7955060449478494,0.0
QSDD,80,0.00013873651034496486,0.004947352232595808,0.005476161695772402,0.26139905091299553,1.2455372302212144,1.5342004617382559,1.2421690370290073,0.7491713531457763,0.11186667929872884
QSDD,80,0.0031809907237835945,0.0054050720772708906,0.006599417544044145,0.3645773274455753,1.2085368388492341,1.4076151608102803,1.3411294053624339,0.747493598675399,0.15
QSDD,80,0.008648645937579857,0.003430574845361043,0.0073250686523561445,0.04645832550032201,1.3531507251755392,1.1012051882668075,1.0935342390693927,0.8303813349104224,0.04566737448359677
QSDD,80,1.544135490014753e-05,0.00201238703450975,0.002320130928633944,0.07667833734903276,1.3489254702957267,1.1574828153853645,0.984279779651947,0.8071520025073188,0.056697143048459527
QSDD,80,0.003736714014877407,0.0025391191557673663,0.004231569974097047,0.13813649876605716,1.3322125781009952,1.1096548641282002,0.9026299536591522,0.7391658724395165,0.0
QSDD,80,0.00219483476500019,0.0018134518113373066,0.002802550139940741,0.10534295528802075,1.3885934897057495,1.087891968232059,0.8054024507359923,0.8962176205966692,0.0020264948503427964
QSDD,80,0.00029826334945137013,0.0017764252511631576,0.0018371391424241669,0.17066078017518915,1.32358682818999,1.1804628630980025,1.1644232842519484,0.7770477869326484,0.08653727605695641
QSDD,80,0.0026796706669676594,0.0030700088939254163,0.0038770920288263883,0.02611530750484028,1.3359857926153915,1.0788606826310527,0.9899530645185001,0.8355632782175102,0.04062147667642361
QSDD,80,0.002856724849277725,0.002531468627036723,0.0037028647916665857,0.08316893411906998,1.368355463808396,0.9941020909425368,1.0326702821175289,0.9345183440578404,0.015885463278427443
QSDD,80,0.0032895469502828216,0.001821556752511119,0.0027504945477664607,0.1055448901238201,1.348406232395297,1.1775932272950986,0.9075743374739682,0.8609700766706766,0.0
QSDD,80,0.0018626908022726003,0.0025839399337484552,0.0034632721819801487,0.197296598624538,1.2631263007358369,1.160405340893648,1.0887980973967097,0.7939073730577232,0.09829660222817944
QSDD,80,0.0007595310675803546,0.0016039245467972007,0.0020135543494996617,0.14177296304217699,1.3870873823387322,0.8758500311243315,0.7692166984659496,0.9684091025826206,0.0
QSDD,80,0.003975880040392828,0.0015703145344557043,0.00279487490702022,0.10987263146789379,1.4038837770984558,1.0498515502021768,0.903526039484432,0.9018858352857109,0.0
QSDD,80,0.004122464413605087,0.005197346930221547,0.0072376947199737345,0.17790176734225344,1.4315563390362664,1.1741980016468176,0.9965236854255518,0.8511013826213111,0.09426882026487253
QSDD,80,0.005368233320215765,0.001759260925617308,0.003096143829569704,0.12315169783230223,1.3243988953532222,1.1046380452088531,1.0318063866664966,0.774625578641452,0.0
QSDD,80,5.057348488920847e-05,0.0017205209822343326,0.0016787585782140505,0.22184086777353126,1.2921832433259455,1.2418926622163624,1.0266282861636464,0.8755657379851283,0.10862146965761246
QSDD,80,0.0008850024860661184,0.001925244631707273,0.0022741871171400195,0.17777919351363547,1.35737557369973,1.2332710262860336,0.9977614092891849,0.9633356907336464,0.08806547146461549
QSDD,80,-0.0025137728904122505,0.003931530118535632,0.003827858447617923,0.14155390927098957,1.3806443534311756,1.2571577818999973,1.1869622604984373,0.6950380062515518,0.05113199884781689
QSDD,80,-0.001730993220192071,0.004010278369056886,0.0030447596380298015,0.1287312092932717,1.2460285703322773,1.3330087566101874,1.0300349305743906,0.8055943216346161,0.07289671714642902
QSDD,80,0.002346646831381882,0.004713210154043001,0.005050255262315521,0.10669621289236535,1.3715671982723152,1.1383994707234248,0.8625196537258922,0.8786720827583402,0.0
QSDD,80,0.004287567040999108,0.0026684737727036946,0.003988191101042361,0.24145011358811902,1.368836722541635,1.031849135058166,0.9997251557083039,0.9875093853886268,0.1092694211711293
QSDD,80,0.0012263062596611955,0.0034862506138512734,0.003987938894689592,0.10678525449924214,1.3776709074593747,1.1211141437797523,0.8293681954590475,0.8541897615974431,0.0
QSDD,80,0.0031950059439884862,0.002241699475222485,0.003262626404634043,0.10730987162292123,1.3151938153711245,1.1278144829273014,0.864939780207327,0.8350553736906662,0.0
QSDD,80,0.0002521788590136964,0.0027168175154516734,0.002774471398100153,0.024469335937151258,1.390903290698675,1.095918444129149,0.9560944228139894,0.8439744767039287,0.028122481499420454
QSDD,80,0.008085884498405112,0.003848158381976616,0.005872229407671708,0.0695805567881742,1.3476962248922222,1.186709813815712,0.9900451045549677,0.9421424208242478,0.025507874141207497
QSDD,80,0.004831679501178243,0.0025170175427033418,0.004344315533931687,0.08081859221807647,1.3864308525660571,1.1569899194639919,0.8406903867550728,0.8258474173780265,0.010419982666691155
QSDD,80,0.0075755061437231316,0.002215520027126491,0.0059835872549992,0.14173219488479277,1.3025267363862514,0.9663747844880004,0.9494606793912331,0.9379904373606971,0.07754792027689833
QSDD,80,-0.00013674942081761307,0.005253182359406585,0.0051298112345916965,0.019190808960638815,1.3891459439723706,1.1663309096575158,0.9940124132662224,0.858217289411346,0.031136396012980516
QSDD,80,0.014971102493725397,0.0010778678779474226,0.0035684107076153788,0.07660569632665107,1.2393310610876058,1.2562654645283147,1.050159436340812,0.776433092693489,0.026527083795736976
QSDD,80,-0.00394327156452133,0.009894604626262378,0.007924754676894276,0.10890818843039474,1.2843859612630109,1.2933552980799974,0.8291902280185502,0.8824249168650872,0.001743651742701725
QSDD,80,0.0015411419565351044,0.0015024636331182606,0.001824596076313326,0.20703762055604585,1.335867231822296,1.0732585926247982,1.0297906541920625,0.9733852583485681,0.0981886223898224
QSDD,80,0.003824947548876878,0.0019264597783205243,0.003722466085232191,0.3420575550823181,1.3249577082571615,1.2508899846715598,1.0047816723962457,0.9092731421027604,0.1486527240116927
QSDD,80,0.002236412744050753,0.0009947115889558991,0.0019701287513875236,0.17813958940117078,1.3540135038002692,1.1320294703925358,1.0192438306137876,0.8833703283475391,0.09428672800595667
QSDD,80,0.0035843542961602045,0.0018660076966674777,0.0034173974459357644,0.12629360081564506,1.344806021703906,1.1810410111849476,0.993181766528862,0.9346532685984881,0.07262507215941012
QSDD,80,-0.0009675924138853986,0.0020449617874676003,0.0015637919593838427,0.12642382875765754,1.3392492832578433,1.0268993858063487,0.8483030506144466,1.0,0.012276602846615005
QSDD,80,0.008030771386344426,0.003567238503880336,0.007427597299994793,0.2752577579258853,1.262679835798739,1.3406299382338456,1.0651081920907493,0.8564584655281119,0.1258264981710983
QSDD,80,-0.003234261285392866,0.0016141380444146148,0.0012801506735918406,0.23711161670619715,1.3094849508888442,1.422227485709872,1.1018281038800903,0.7672558482141152,0.10798530696839109
QSDD,120,0.00037807720748182934,0.0035756191496692145,0.003511879954141574,0.11835323290073672,1.3209253356457178,0.9929141728654574,0.9190476038764981,0.7902365477254967,0.0
QSDD,120,-0.0004052276580020633,0.003379146272531925,0.0035282746807320606,0.115529439743507,1.2883991095665934,1.3397782113417147,1.1736664723030745,0.7767435567095958,0.06093438365650255
QSDD,120,0.00016475933991123447,0.0016870050906500505,0.0017680696472024634,0.3440938036385022,1.3048823221887895,1.1104375779636497,1.0158017878751495,0.8254883154920519,0.15
QSDD,120,0.0005223704700606883,0.0019638544275485436,0.002206219992957935,0.06772175385426159,1.3127958279518777,1.2181092190948821,0.9193626708774785,0.8951334957296057,0.05454610039781638
QSDD,120,0.003315114092581142,0.0019703221267259228,0.0035137186815593032,0.07224194061946172,1.306886722950612,1.0676841172167724,0.9466425877220337,0.9268048884054281,0.05232505793604846
QSDD,120,4.663687267141528e-05,0.0014444622218401436,0.0014529376011621154,0.10965158554564859,1.3929205712643586,1.0532668746306109,0.9911967454741938,0.8181491069858912,0.0
QSDD,120,0.0011813436882398775,0.00039340579800946536,0.0008102098063876785,0.10731524002554366,1.3464820809606406,1.0715687546083967,0.8164105810600361,0.8674067896061792,0.0
QSDD,120,0.0029296392291697435,0.002733067615734204,0.003740685203742564,0.14371928721644542,1.347343259852836,1.1865199019908592,1.0028157448877417,0.7875695276340234,0.07925857137381567
QSDD,120,0.0022186248774528077,0.00279621306470462,0.0036867464998061408,0.10855274544037224,1.390442834657362,0.9960304811564554,0.8555908947293862,0.880370743332693,0.0
QSDD,120,0.004807409275707562,0.0023661468804297204,0.004684466311999115,0.12032628848401512,1.3653644105742155,0.9702441859954041,0.963493135705157,0.786025246161707,0.0
QSDD,120,0.0009339199695526349,0.0021705858474295467,0.0026398398165347224,0.1944454166831186,1.3279809070494,1.3051393766703705,1.0066037981376241,0.793966305384406,0.09678067051085126
QSDD,120,0.004029717819153531,0.002394304980000095,0.0038444997523403124,0.07532534010018783,1.317525650035513,1.1675603940336279,0.941179941951128,0.7700962053745755,0.04567849104742712
QSDD,120,0.0013387151075524646,0.00238977079908136,0.0031446679847809515,0.1295518424731934,1.3606303853934307,1.171083289527119,0.9896196684729762,0.7588810459822066,0.0
QSDD,120,0.0026096231190228833,0.003459041951236649,0.00414993776151763,0.06182300421026666,1.3566103085795103,1.0336468572948063,1.2158937014693247,0.833885521790687,0.024188246008424164
QSDD,120,-0.0002329208608869414,0.0010903814275644906,0.0010132724234261639,0.11982490251592628,1.3826833717744094,0.9612048898971554,0.7709890639155065,0.9170092223497044,0.0
QSDD,120,-0.00014582806812200034,0.0010773896371963564,0.0009397354455854596,0.10860962051033211,1.3923903832648294,0.9862778580897741,0.795470836779419,0.9552778668060004,0.010038651980588564
QSDD,120,0.000598590215475762,0.0004885766330106746,0.0007355611096940771,0.09706876017902284,1.3354638723479468,1.0587008776984017,0.9382152364084528,0.8673200276727647,0.0026033504796002366
QSDD,120,-0.0006258665910907426,0.0031036332693576926,0.0029942525326681927,0.10785287863987504,1.3680912026213536,0.9826327567453595,0.8806373367103323,0.8759853706719483,0.0
QSDD,120,-0.002089642725690687,0.0018783334386632167,0.0011143880566949064,0.019932006139754047,1.3150638780791475,1.1476510451570014,0.9985876359883833,0.8399996834568767,0.03451183409395325
QSDD,120,0.006384068158356371,0.002481823962871699,0.004918639863989892,0.10199889715918976,1.3167711398320705,1.3167385008114552,1.2993899688317894,0.7848899230720425,0.049378322015479335
QSDD,120,0.0032791293915113645,0.0023029033622638424,0.003196587109611725,0.10532031020781178,1.313308733325481,1.3006115324822274,1.174820905351217,0.8037045989953678,0.00816891550666893
QSDD,120,0.0018802587714892146,0.001701030064707223,0.0023775491850201026,0.028332918709009954,1.3732407380138112,1.0501891464853494,1.0195127869741942,0.8374399319889104,0.04056249734039563
QSDD,120,0.002228862435599647,0.002057854809076248,0.002888446409714244,0.10476404636384927,1.3638994757112732,1.051588283111439,0.9634076235540284,0.8581260753341379,0.0
QSDD,120,0.0024029788082031364,0.002184686900202387,0.0032965143907897915,0.10084867855066025,1.3295282807365993,1.2601116093464435,0.9611214536960397,0.833692593520756,0.06673691878961525
QSDD,120,0.0013517823196866157,0.002482864980161441,0.003097085080535577,0.0751940654164182,1.357256158269446,1.1544698893838357,1.0866697021917497,0.7757442419990425,0.02430617295330218
QSDD,120,0.0023586544637001655,0.000990270059833619,0.00174878839728076,0.06005092408913742,1.3241740698995914,1.171645640261989,0.9830531961070399,0.8002574649347659,0.02240310036683062
QSDD,120,0.004015099159261837,0.0028212738476144964,0.004808851560471273,0.17161026731695167,1.291368801036525,1.2117984838413183,1.0343230686087317,0.8503104091467926,0.09182284912725813
QSDD,120,0.0035792830979277015,0.00485936755146838,0.006338825687325139,0.03586894798473625,1.3538655618286701,1.1215216691937906,1.0070288270121082,0.8406056832314427,0.04538373420259442
QSDD,120,0.00018308990687903776,0.0007775735513527199,0.0008405491712998894,0.10272746904961058,1.350778075733295,1.099482966290254,0.8889979821133769,0.8932017393036938,0.0017598299663774543
QSDD,120,0.0028857236481503574,0.00204573140097151,0.0027101677141646964,0.03157304796192025,1.3596082619070047,1.1679644390420219,0.9415870825127955,0.8766042518415949,0.043821614131198644
QSDD,120,0.005083829078064165,0.0030646577138478434,0.005480457754890295,0.20840650812445113,1.3054559317710246,1.1631176293334986,1.0797435279250571,0.8764612902767063,0.1042086839284861
QSDD,120,0.001934370148960893,0.0009391252525832038,0.001815105466380884,0.11858148132187121,1.3995065803097895,0.9742521359534192,0.913770931079037,0.9441952024957233,0.0022641370993341193
QSDD,120,0.001372819782092923,0.0007904338657921487,0.0011572247169352396,0.11105975813940662,1.379880369398826,1.1068306246346598,0.8667003793619018,0.8134515830646311,0.0
QSDD,120,0.0010398191961555547,0.002122801502467834,0.0026410523078307605,0.08208154664987795,1.282162824343892,1.2417421740654528,1.0932032324322145,0.8131750836622647,0.056547055847120685
QSDD,120,-0.00016401449570879991,0.003955926135182874,0.0039763011174177906,0.15285420059624186,1.3326614778195316,0.9274265959405408,0.8099635777425013,1.0,0.0
QSDD,120,-0.003098056543871053,0.002814437168766418,0.0016121643167610795,0.23336125293535992,1.2986222428317347,1.3413490097444072,1.0261518402816285,0.7724907243902958,0.10856124413889523
QSDD,120,0.0006133423182464053,0.0022874942011945777,0.0025454379110020245,0.16835041607550252,1.3294383089644766,1.1142710042205675,0.9535774506004113,0.9039033016857805,0.09037370958366657
QSDD,120,0.007905794495950462,0.0014281086032639652,0.0050264036170219045,0.10208472776130707,1.3508353402218782,1.2345183888176676,1.041609894300984,0.796396566131897,0.006291096012216555
QSDD,120,0.000913251912332353,0.0008721222935571069,0.0013811334488343621,0.10628834354015956,1.3622208106694382,1.202721931685979,0.9458539971872308,0.8490108931836076,0.0
QSDD,120,0.004028738696712568,0.00139292842872409,0.00321246915294221,0.11551870598031015,1.3765007130199767,1.123621711281299,0.9877140813306778,0.7945741276837924,0.0
QSDD,240,0.003375526339407189,0.0010454885706381058,0.0022186453721059493,0.08275256833851173,1.3692576985099443,1.1291054041545672,0.9418313112930062,0.9180632223128585,0.05857020715514804
QSDD,240,0.0024003511668126186,0.0009899752856068352,0.0019849069199307954,0.16578501148664132,1.3516910756935778,1.138312189318914,0.8938259811452471,0.916133347156734,0.08865109764622453
QSDD,240,-0.00025030423749320286,0.0013425193436565213,0.001259025458878459,0.11536747056437813,1.3523500819325922,0.9783187710299597,0.8257735235450496,0.9111413197185158,0.0
QSDD,240,0.0003555591581877435,0.000422996226383634,0.0005901212708572762,0.1054817505339035,1.3647250964332758,1.0358158892239135,0.8978068477595296,0.8549589757249904,0.0
QSDD,240,0.0033624649334478974,0.0011961129649835807,0.002895938742448164,0.11586661217435393,1.35923895304739,1.1647928157651175,1.0138959338269797,0.7960856687997615,0.0
QSDD,240,0.0014915403316142,0.0011867399426701282,0.0015223540031819012,0.11365261811440627,1.3924423080322883,0.99392922376934,0.8878629986784358,0.912098888527559,0.0
QSDD,240,0.0025710452795787357,0.0012915930723659587,0.0023715680827353035,0.23850928642766941,1.339080706839816,1.233736239690908,0.9196264858551113,0.9004494514314416,0.11392725267770393
QSDD,240,0.001504383147675349,0.0010047012928331826,0.0016071653563548066,0.10840744525428564,1.3713457451681947,1.0854251574538587,0.9733533121959144,0.821352305564212,0.0
QSDD,240,0.002967715992016511,0.0017681327590299935,0.0027641098421569105,0.13153238084597083,1.3543669298332812,0.986668565820934,0.8771802772261886,0.962447225288768,0.0
QSDD,240,0.0013255814152952578,0.0009226753192597458,0.001382540962293827,0.05799084485670253,1.328737891419289,1.0938640926142875,0.9990083628882401,0.9060530090342317,0.05036108252354363
QSDD,240,0.001075409937510822,0.0024127727999040975,0.002829498319372789,0.0816066957645841,1.4052021903182363,1.0772557222546992,1.013874950473694,0.7950899626723811,0.013496939999893308
QSDD,240,-0.0006002681113481382,0.0008300347639234734,0.0005521669291140518,0.10757299010932314,1.3123380501881592,1.2045367901395125,0.9911802595765896,0.8093556527574434,0.06805846219275466
QSDD,240,0.0005802083344931929,0.001263479311168898,0.001599509224992081,0.0687151004562573,1.3379641627410346,1.0742081115381916,1.0012660398874236,0.7725932542839641,0.028556726007783077
QSDD,240,0.0021844375351738185,0.0007319422506890035,0.0013577032898932104,0.11024352428472202,1.3772341899915521,0.9785546949101831,0.9494006648155593,0.8974156042747969,0.0
QSDD,240,0.0006785617576152308,0.0006175922206906076,0.0008628533799917122,0.10712917501530803,1.3951043384993103,1.012950070323433,0.8628531548770886,0.8704814047994662,0.0
QSDD,240,0.002264851513550702,0.0003284411447558072,0.0009851273607763905,0.0710652973330745,1.3739085749491489,1.095478340719693,0.998349855834007,0.8660442692597307,0.011418645318032826
QSDD,240,0.0014772472000008146,0.0008064227774341009,0.0014187802432810315,0.019913305146063372,1.3451522529296691,1.0809604463643183,0.8955660314076193,0.8698445098569829,0.0401505314006037
QSDD,240,0.0005049588863892198,0.000560178180790434,0.0006850103052828376,0.10563401994489213,1.3814517443740222,1.053317141540233,0.8963197059562757,0.8474383421681208,0.0
QSDD,240,0.001604814272953487,0.0009725783833091778,0.00135192054129996,0.096438856829174,1.3475889464922735,1.2405539433532757,1.0834469430236577,0.7601732693208347,0.05197713523546677
QSDD,240,-0.0005187763782260725,0.0006210947310246093,0.000378841679078381,0.05776482182013452,1.365840662314686,1.0331387470359805,0.9324939612005397,0.8941395696252594,0.05187524565264906
QSDD,240,0.0027629943814049163,0.0007053290138028038,0.0015178081125496053,0.11151718582301243,1.3469717758980848,1.1250833516033714,1.0453355980471557,0.7886849564598173,0.002655159536131477
QSDD,240,0.0015163568015973776,0.0011363262705675783,0.0018168509241543293,0.07576971940231507,1.374532897381133,1.076451674766854,0.8902857783649124,0.8870011440330132,0.05916809053982105
QSDD,240,0.0009671597864778411,0.0012501204913713182,0.0018046805908835672,0.2128925128542868,1.3291126767405712,1.2830658798062087,1.1134191250307541,0.8582626873654732,0.10486337453352923
QSDD,240,0.001583398194055737,0.0010170837446642359,0.0015749105419033066,0.10544138282304034,1.3960454344017794,0.924550174686404,0.8544490309468811,0.9854966512703266,0.024141588773410643
QSDD,240,0.0008522730005680835,0.0008663018762906316,0.001153609186899236,0.1968547860184202,1.3216927157052303,1.178919883274779,0.9130058070158072,0.9480014184094323,0.09701924704311736
QSDD,240,0.0007632580834817462,0.0006625493608626822,0.0009052724595590667,0.1632712050421289,1.305342003736284,1.2696818358932234,1.0982926354388913,0.8353883575840827,0.08766635449832288
QSDD,240,0.0005160771841378815,0.0007566792975377298,0.0010299018568636794,0.0671231667895213,1.3335286033887792,1.069883456129592,0.9006260001395904,0.8922856141994443,0.014286149270061279
QSDD,240,0.0020099541782649054,0.0008423334185096876,0.0013714310116728127,0.07492933030507377,1.3458751355718022,1.0604659725638563,0.9477383716201636,0.8950648141480171,0.05843267808921271
QSDD,240,0.0008723784768538362,0.001079334125661781,0.0012578949822705816,0.06348085085950941,1.3302768126932971,1.1519776207973735,0.9691731581675349,0.8645134843990859,0.055979635590591
QSDD,240,0.0005329999488312846,0.0009235325328465953,0.0011722477916733223,0.09741786557035174,1.3381232089177224,1.15065748855964,0.9596086956337683,0.8685085219393027,0.06745358489103359
QSDD,240,0.002107016628224143,0.000748088308479372,0.0014940786134758947,0.022496277670900566,1.359134866563689,1.1134469490640138,0.9517791764981701,0.8845741191689112,0.03928237563825782
QSDD,240,-0.0002575067576922644,0.0018665416482089455,0.001794931893170348,0.021337838519825188,1.3375943771794387,1.1037667164694294,0.9161549368778243,0.8631180118829419,0.028211162224874905
QSDD,240,0.005509194330774865,0.001253828084823503,0.002581414298781251,0.26698095288391327,1.3056108731385607,1.3420869093154633,0.947292269126818,0.9063880860377703,0.12257212549625056
QSDD,240,-0.0007223265990196934,0.0019939541120759002,0.0013985852846496456,0.19263748316028978,1.2699879652883168,1.3022216487756226,1.1269019346670444,0.8040581496727878,0.09586641753605342
QSDD,240,0.0013595520703469945,0.0007919671847705513,0.0013313208963164867,0.03323509080830576,1.3427654578980257,1.1879457504054372,1.002817074200596,0.8678442244565328,0.0440781305374767
QSDD,240,0.0024366060874112033,0.0005868903060135177,0.0014707532888305836,0.22563411657564078,1.2806644022501863,1.1703172256548768,1.1696596434678996,0.8618053596511673,0.10932896494131598
QSDD,240,-0.00016950602127015676,0.0014666579872261185,0.0014545078728290242,0.03888025092176991,1.329090420389863,1.008593094207066,0.9432606296998952,0.9063701275373998,0.037106534969279105
QSDD,240,0.0034794964468470684,0.0004907943162753254,0.0015945384913464194,0.04872295206466794,1.3534019721579211,1.231523028860567,0.9313781148252847,0.8509227591180453,0.049084325833842785
QSDD,240,0.0017791899281711999,0.0017195677944350407,0.0020606687737906464,0.10675117668775254,1.3317000709670046,1.0008029107161642,0.8813989549853124,0.8521012456616418,0.0
QSDD,240,0.00039593666432793386,0.0009938179838452175,0.001179640373199645,0.10732347159164969,1.3170214291432754,1.1486991928510595,0.9812360070758268,0.879715296873691,0.07045403875927951
QSDD,480,0.0016842943354289572,0.0003835025136605767,0.0009579676602231786,0.12758276807112637,1.3212211021764182,1.1584176373337576,1.0092565452724511,0.8658901917572569,0.07745256800433034
QSDD,480,0.002239082960904189,0.000351978028804837,0.001172289079426077,0.021107619001969405,1.3503100959466454,1.1598102572990563,0.9433587788359395,0.8356808633200121,0.03534837661093769
QSDD,480,0.0014065995156163542,0.0005396106741787879,0.001126678410410408,0.08337047130064291,1.3530561763994702,1.108307918773886,0.9433541869646621,0.8658119844106246,0.007082146873407336
QSDD,480,0.0008030283687852426,0.0002242982537608017,0.0005072376682775357,0.021724784382733283,1.369880078902791,1.056714943115192,0.9763307562408243,0.886054933321576,0.03427499209402889
QSDD,480,0.002583271425331743,0.0005807255051315532,0.0017617828478511165,0.10551389567121561,1.372390316373644,1.0564783344557567,0.8897419551651065,0.8498416489885161,0.0
QSDD,480,0.0019181099785417328,0.0004553331916816496,0.0010575548605247299,0.07133435218176803,1.320599201988776,1.1758922257716702,0.9962715335733676,0.8139357921410375,0.05523447116156589
QSDD,480,0.002379137420628297,0.0006407592433117846,0.0013666938162950452,0.1547017668420641,1.3155465774431154,1.2280797964440748,0.9685784158889843,0.8622386427086275,0.08627478670154916
QSDD,480,0.0007741035587985816,0.0005786931517120815,0.0008561272355375617,0.10570170830680137,1.3665639047966476,1.012719763926882,0.9493033005928753,0.8521063968862849,0.0
QSDD,480,0.0004223426080326615,0.0011705007688451582,0.0014100136586745748,0.2818660008212122,1.3038475401215166,1.1970545022346544,0.9803170329065354,0.9447332213603709,0.12690833531464268
QSDD,480,0.0007163050089850742,0.000744833682608799,0.0010958620238717502,0.13867096463270429,1.3475282613336088,1.2549367558215807,1.0299991800132848,0.8507753131934371,0.08026083053969572
QSDD,480,0.0013755430529932432,0.0004395273714970696,0.0009581889198113602,0.10795459551554275,1.3755608035312326,1.0058836671290616,0.8610055571602216,0.8796802483750151,0.0
QSDD,480,0.004320801136683943,0.0003672311663480043,0.002090088116020042,0.05251183777429258,1.3416531013372088,1.03134014789964,0.9869703265903742,0.8292655993542363,0.0198629625215464
QSDD,480,-8.128430416671032e-05,0.0006119309051302514,0.0006635207085672784,0.01561643425015663,1.3332038728930953,1.0661465540538824,0.9836235887735705,0.8492407655632113,0.03162928118338376
QSDD,480,0.000611510169678553,0.0006860856554791263,0.0010138923140372545,0.08231195467220426,1.3574444455454073,1.1138851767417424,0.9260851255352636,0.8066767376039377,0.01088306537747209
QSDD,480,0.0012854846828057969,0.00047863181842826784,0.0009407502686953237,0.10562033674462906,1.3625481486768949,1.0693819025028164,0.8923636454262325,0.8448641412706345,0.0
QSDD,480,0.001984050636546423,0.0007176337046976025,0.0016487818652881092,0.21826970515178012,1.3174162092684694,1.1693347374838883,0.9874236257182446,0.9374234854998384,0.1054291762687769
QSDD,480,0.0005046140856779384,0.00032642213688747774,0.000554221976259304,0.11180469676812896,1.374908920700968,0.9521598572118898,0.8943237320424007,0.8979525149086081,0.0
QSDD,480,0.0003177288405895398,0.00037077884828924076,0.0004476767661266454,0.0440267101721122,1.352357392507556,1.1280850116002294,0.9386521366500741,0.844745153713242,0.02085064329644284
QSDD,480,0.0019494269682982215,0.0002446062287834988,0.0012297262873632493,0.048862309834036395,1.3629892730282238,1.1361926887671145,0.9711462847986315,0.8435200378217942,0.019350330209952974
QSDD,480,0.004228177758854833,0.0004455953773321551,0.002225626137755817,0.09983486254004063,1.3292361504314123,1.1442762086485134,0.9922296339429184,0.8624813348800797,0.06826322860056401
QSDD,480,-0.0005332124178456372,0.0009452428023640445,0.0006961818153811099,0.19792871739694715,1.3213353745053278,1.1137677647513793,1.0135469946540538,0.941568000361812,0.09804243113430092
QSDD,480,0.0021946324305090236,0.0006841301125058346,0.0012944671578729852,0.10922162523264897,1.3736553980079556,1.0002723285217667,0.9921155080384335,0.8256865899274383,0.0
QSDD,480,0.0013379548701417023,0.000403683883330698,0.000864289397581094,0.10765347853080691,1.3775748124758282,1.048774626917197,0.8719960604049038,0.8870432093384554,0.0
QSDD,480,0.001764659126827913,0.000791969806094785,0.00143864717055618,0.22613190161233832,1.3272888055459164,1.1381322137676806,0.9770609939000212,0.926119090860839,0.10896268641540119
QSDD,480,0.002167584338855575,0.00016040157669698494,0.0009982473556841586,0.02924531689067519,1.3540482779137606,1.1476955167699463,1.003391253928359,0.8381462878854267,0.028080332535508745
QSDD,480,0.0015033996519640091,0.00028755844241392986,0.0009294184244485978,0.10949387112116457,1.3338441941647563,1.1528928864824297,0.9518714986119724,0.8806785101395495,0.07121253750737604
QSDD,480,0.0010407557968419054,0.00019504238678377903,0.0005407717178106798,0.10923665975729825,1.3723973475656934,0.9823071038981516,0.8489093158418405,0.8817711285872424,0.0
QSDD,480,0.0004737490895850429,0.0009735010665177176,0.0012075447588833362,0.17934406470926,1.299770416721448,1.250523444186283,1.0896286562451492,0.8078660928092584,0.0923681727359872
QSDD,480,0.0011552593912339956,0.0004780962147283446,0.0009167088421171158,0.1074747305187179,1.3375435892614125,1.1708299750998616,0.9456403978478126,0.8512605688483625,0.07072408782549904
QSDD,480,0.003689575896064983,0.0003593698872955427,0.0015480582480959639,0.026646299214151,1.3533954349275035,1.0497736509294682,0.920789816756644,0.8878259925316508,0.039393788496912684
QSDD,480,0.0026275377838768715,0.00025075205998120585,0.0013067897462248348,0.1513136608680609,1.3238431381561007,1.1612681129192874,1.0030169211960953,0.8980204868275604,0.08460081288333308
QSDD,480,0.012110512318517407,0.0005731209713222716,0.006450269573889046,0.12085750595196959,1.3570485780246828,1.073052268478471,0.9056753660796365,0.7791608956870478,0.0
QSDD,480,0.0035315608277702243,0.00023055346403513672,0.0019337247045687763,0.051034314326997066,1.335272876757717,1.1445492533208017,0.931412494561911,0.8250598568466909,0.020583945732449174
QSDD,480,0.0007245605353516914,0.00045361039089784146,0.0008153223856628423,0.043549758648163024,1.3474586871228778,1.0949451994297703,0.9199143819154931,0.8882564839353939,0.04765299902851042
QSDD,480,0.00010605047596570216,0.0002447700298218287,0.00030415262121182105,0.05031655877499877,1.3379839594901106,1.2096112233445717,1.0362276965820667,0.8053270111762192,0.040258612921627746
QSDD,480,0.001128030301373981,0.0003165811492284246,0.0008538929909396704,0.045742967672697116,1.3662811573941303,1.1042528764473731,0.9315903911024697,0.816233828649407,0.024332747085350583
QSDD,480,0.002782225200273242,0.00042127757429278733,0.0011823691483464932,0.05785220883089484,1.332240598676951,1.100222509843758,0.8926523433383401,0.8992722550314319,0.05135758837569141
QSDD,480,0.004764485143022293,0.0002600078438161331,0.0023185164478002995,0.11843832058452365,1.3596646458257673,1.1426136413960382,1.0202044822976297,0.787488973916449,0.0
QSDD,480,0.0009748885956193634,0.0005627032748256878,0.001008947050942267,0.035772105214163616,1.355253348655536,1.1240943765107891,1.0162581213732085,0.858246461499933,0.046216521713638
QSDD,480,0.000678235410394971,0.001150296445715458,0.0014843563243680522,0.13981720537525028,1.3533841652104341,1.0384288013826621,0.9295051629458841,0.985133717856694,0.069718969995679
Classical,40,-0.014739688986153965,0.013453172266627716,0.006406168450525724,nan,1.534881754400236,1.3937527262571683,0.8300361328401942,0.4,0.15
Classical,40,-0.028871249043522104,0.01650406795208348,0.006604101672549268,nan,1.5122874977890806,0.7968314944910002,0.7140841830595168,0.9908941036482765,0.0
Classical,40,-0.0439704671686556,0.027644935516699234,0.008515347356329627,nan,1.5856035602483427,1.1718948013735284,0.6736619732219744,0.5796771576153423,0.0
Classical,40,-0.01674518436533058,0.013581016734559139,0.006206723500866524,nan,1.5051020678045146,1.2347294312599975,0.811223684853203,0.6282746502921831,0.15
Classical,40,-0.03406607507243369,0.020868571761976044,0.006167965690851262,nan,1.499788762043632,0.7270891590176454,0.6680030122425294,0.6147798144819493,0.0
Classical,40,-0.02950630672485808,0.01651384393870153,0.005304810442446541,nan,1.5151352016977055,0.801189691972384,0.8736303578769088,1.0,0.15
Classical,40,-0.03841399159821049,0.018363113531627603,0.0029226725464449052,nan,1.4579678243793726,1.3821953206799118,0.9212756030907738,0.7376103222491801,0.15
Classical,40,-0.030686128152278988,0.019399172566454945,0.0066312913618186515,nan,1.5670732274931563,1.3467512166690583,0.8087943527139844,0.5463513362196355,0.12485318076763856
Classical,40,-0.045708415595609134,0.024580579745982302,0.0064415373052088545,nan,1.4440721245261252,1.4870865523121828,0.8949831768273195,0.7058488379258265,0.15
Classical,40,-0.03269690455261376,0.015611739093033162,0.003686621686237905,nan,1.5106154361626238,1.1519669474276777,0.9307107004897107,0.5713130899141912,0.0512500404130358
Classical,40,-0.021597462146447793,0.011784583105310055,0.004972551657363821,nan,1.5344829199666272,0.59258986193973,0.60967949423682,1.0,0.0
Classical,40,-0.02874927099523011,0.013948537844288705,0.0023844645777475063,nan,1.4829165625054688,0.898855079359289,0.7298051531134636,0.8168315877793139,0.0
Classical,40,-0.036477232257121274,0.018957020436541627,0.006317840340279874,nan,1.5861575451060228,1.0062644741482296,0.4983522100403004,0.6399617671220205,0.0
Classical,40,-0.039305777790299125,0.0226146903392094,0.0063408502355540765,nan,1.3629678570300006,1.6546694851340622,0.41743452128530245,0.4,0.0294555229378238
Classical,40,-0.020434484902475465,0.01546221951246885,0.006933943797495801,nan,1.490722273367571,1.3163443369387475,0.5743197634823975,0.4951399622368931,0.0757878890358186
Classical,40,-0.0580025558087596,0.03625614482983624,0.009097855794408341,nan,1.4664495031753821,1.7961017584964332,0.6627124616535721,0.6192880766051323,0.15
Classical,40,-0.018755669120972485,0.009283735754284754,0.003508617838128178,nan,1.5135948476378116,0.8884979351867844,0.5766370782907763,0.7367323899075195,0.0
Classical,40,-0.012735969188421592,0.012414768891874334,0.008242275986641625,nan,1.547006756418362,0.7363334521225666,0.5442298965132091,0.7562848346925016,0.0
Classical,40,-0.04334768619514691,0.01661899054192207,0.0024181898282877408,nan,1.4020991066557051,1.7579366814913393,1.3418766726800329,0.4699645962438276,0.15
Classical,40,-0.03459555892762367,0.02816308196042509,0.0129042960446662,nan,1.364400965210398,1.4811635083858883,0.45774353277200114,0.4,0.0
Classical,40,-0.022205595787710072,0.010935329628911488,0.002561572925111093,nan,1.4750140664914955,1.191372782413801,0.8543092801409583,0.6768257766536444,0.0
Classical,40,-0.10875229004127705,0.049944066888526054,0.006381155077188104,nan,1.3788535637010473,1.910020500008114,1.8404528042570203,0.5054422536161317,0.15
Classical,40,-0.027875486193886207,0.020474279370224925,0.009901522889618593,nan,1.5026128384720543,1.2175050957666604,0.8678481075177243,0.9403842366600883,0.15
Classical,40,-0.02284802311916619,0.014969935262050926,0.006677827090706949,nan,1.5384104086207835,0.6853932485735142,0.6322240762140093,0.8231522541908051,0.0
Classical,40,-0.0593371718080918,0.04408790604317413,0.016756377161944728,nan,1.4753110130194902,0.4676219545806069,0.7505249295112674,1.0,0.0
Classical,40,-0.022655947252777982,0.014983823726907704,0.006962595357400756,nan,1.5666971083909471,0.9122740696233768,0.6867094420629483,0.8752323718441434,0.0
Classical,40,-0.030304178708040534,0.01970749370016377,0.007015199113719215,nan,1.5228003292215355,0.5574642073080399,0.5695099147836072,0.8591253460116408,0.0
Classical,40,-0.028015995770634915,0.014834023133979576,0.003780148906505169,nan,1.5015016478143677,1.232987630900594,0.6934870721886884,0.4,0.0
Classical,40,-0.038205731276232766,0.022285043024326007,0.005333235681216476,nan,1.4407534043861672,1.7057579357293666,1.1948884222668448,0.5712104329804611,0.15
Classical,40,-0.03969585915064767,0.024904878717151704,0.007377461574795849,nan,1.41198235584343,1.5885656526044911,0.9260507725313768,0.6226940632201946,0.15
Classical,40,-0.01467822770458298,0.015302022551075064,0.007617074012049787,nan,1.5207309627063408,1.443758521820652,0.5099437019962363,0.48600243776578417,0.0
Classical,40,-0.03577165958176434,0.027591418660130172,0.014654417249672187,nan,1.4449329696844977,0.5613889598042466,0.524115901290221,1.0,0.0
Classical,40,-0.02653097058126915,0.020175273923345872,0.009795957568186136,nan,1.589325335853179,0.7102701477250012,0.8060385137842516,0.7725734021825015,0.0
Classical,40,-0.03982448882560412,0.02044723671708915,0.0034480243116228196,nan,1.555283019742589,0.7445065979967521,0.627960657384039,0.8458831502357493,0.0
Classical,40,-0.07275324425575877,0.040038437343185976,0.010389996721532187,nan,1.1267562154681872,2.237823361136018,0.05,0.4,0.15
Classical,40,-0.0583058943467749,0.02186298654943717,0.0030979883129066844,nan,1.56003758717742,0.6364992590016889,0.6922349462194965,1.0,0.0
Classical,40,-0.047559301650259775,0.03220627649459557,0.010324694262464686,nan,1.474723458832547,1.0201029214739652,0.7006615239445448,0.6682875658769696,0.15
Classical,40,-0.05153345273571984,0.023574223049127267,0.004650154509940035,nan,1.4635558346478366,1.6213034169080978,1.0942578666870504,0.5531624258981354,0.028284541730709146
Classical,40,-0.02705745906776945,0.023826397446285362,0.009931995896896436,nan,1.4532534643167914,0.5382710133905442,0.4608055684202193,1.0,0.0
Classical,40,-0.038834977843282444,0.022294572970885353,0.005658362810213016,nan,1.4328315440217776,1.3286369491451058,0.788465614890496,0.5375720032739792,0.1474900388481754
Classical,80,-0.0177315556963953,0.012191132895874948,0.00476091384360543,nan,1.5273787394380216,0.8021251984811484,0.5358066394171632,0.726033609190903,0.0
Classical,80,-0.018244922259392855,0.010415839213708934,0.002466036902876674,nan,1.5389378337857191,0.8609823610243521,0.7185683602883437,0.7377592001437424,0.0
Classical,80,-0.036615668170028454,0.021276235595586154,0.0032705526949576543,nan,1.4805734670903423,0.997435131043328,0.6765996357839332,0.5588026140310965,0.0
Classical,80,-0.01425397302445989,0.009462104004105647,0.0024621667573457204,nan,1.5728318919520679,1.006199350231382,0.8148135869183848,0.5890316128365404,0.15
Classical,80,-0.020455400047060125,0.011943198450886842,0.0024910089371396812,nan,1.5022997222425236,0.6999179539460065,0.6404620110300453,0.7447309738487783,0.0
Classical,80,-0.018856821091362736,0.011411078797633305,0.003725780311753271,nan,1.4281094521519904,1.3608016663559253,1.1830626978707242,0.6926154066891795,0.10919235619641385
Classical,80,-0.043527247996368604,0.022017245661460717,0.0037745718634266557,nan,1.5492536449626413,1.4018817047373189,0.6692595313570415,0.5218967641312566,0.0867552957064714
Classical,80,-0.032665490175206105,0.01902455665770395,0.006744069858703549,nan,1.6122428134377487,0.7700699578739414,0.543144983935877,0.732054905918947,0.0
Classical,80,-0.024509978627198947,0.011104402992627741,0.002199606471884358,nan,1.5750447344145044,1.047220436506703,0.675379407287161,0.5246326322519126,0.0
Classical,80,-0.04037866639706209,0.017742062693770884,0.0018394236257739912,nan,1.4676643033281267,1.6953605130908422,1.252350485681988,0.4,0.05012222474871575
Classical,80,-0.01454863472393318,0.011844056723910597,0.006051855063449006,nan,1.4706142903827542,1.3737718999664144,0.7472802081897069,0.5520237822364242,0.12596756377543486
Classical,80,-0.04379251696750141,0.02169473657758268,0.0035867618587370415,nan,1.5494007956409512,1.8383828397154447,1.210562698996056,0.6639454745276017,0.1002155646649547
Classical,80,-0.026519181994771063,0.01614461583811618,0.0032687372204982467,nan,1.4991081257719958,0.6073556267822279,0.6102534623702368,1.0,0.0
Classical,80,-0.03218648137485746,0.01505464567021265,0.0025662760963004196,nan,1.4866076796947043,1.476856280239515,0.60613219854186,0.5460839103791103,0.02470466380046701
Classical,80,-0.023568301696497804,0.011896344551365828,0.003070992532662135,nan,1.5544393538816452,0.9811974070394145,0.6965163586831773,0.7072264280008397,0.0
Classical,80,-0.027695849357402835,0.013371845156600202,0.005005752294106777,nan,1.4760002805802093,1.6025458952763114,1.069192381960172,0.6166892468720953,0.15
Classical,80,-0.024243632840390224,0.014435900987490277,0.0061952000652559566,nan,1.5309014213405092,1.2434610477466623,0.8751343669688795,0.6648436228535295,0.057392693180408266
Classical,80,-0.008985054275051852,0.007912238161124765,0.005871745679236823,nan,1.5033573779312634,0.9018520862023055,0.750526854988443,0.6560979182919322,0.0
Classical,80,-0.028768700283477364,0.015633227508655697,0.004415894842206924,nan,1.445098008383301,1.185690830745901,0.7310584175659448,0.7669598709354629,0.15
Classical,80,-0.026581066896255834,0.01470145454611376,0.0023174583818381094,nan,1.5428834522184378,1.0816610253539651,0.5868250860053154,0.6544336921279115,0.0
Classical,80,-0.03690088024585355,0.019628361648408477,0.00216181735105985,nan,1.5150444550876039,0.8738595524506138,0.6267176762007683,0.6849487657125585,0.011100006433355973
Classical,80,-0.017850147608209355,0.010212631393471056,0.003773265587120172,nan,1.5327460794018584,0.8467920602263144,0.6148090994047556,0.605110633952155,0.0
Classical,80,-0.030594591170412855,0.01799867132435166,0.004691306389435451,nan,1.4751089317371915,1.0332911607694024,0.6106560446901711,0.7042954876300545,0.13525367170133865
Classical,80,-0.03979249154769905,0.023353468949697222,0.0040839183744829114,nan,1.4457334437286549,1.6519766164621443,0.7362000244309396,0.4,0.15
Classical,80,-0.029566602334760363,0.016838803638679962,0.004767301298663237,nan,1.5346195823177047,0.8138945178543835,0.567713442985839,0.7678586304467443,0.0
Classical,80,-0.03480358235863979,0.01748670051834968,0.003061012727503813,nan,1.4750450953368894,1.2817354519763993,0.6633892944502198,0.568158468677762,0.15
Classical,80,-0.04191831031320549,0.023698961163686347,0.0036920278848920542,nan,1.4836186435442664,2.1968215227008945,1.4878630190405087,0.49128546405131657,0.15
Classical,80,-0.03161221905985923,0.014104384110876894,0.0025625463652466903,nan,1.486950505782392,1.7617068071657005,0.5311654962689809,0.40728040522898884,0.03334582841479771
Classical,80,-0.02930590060572887,0.01372734249521171,0.0020535953353513813,nan,1.5204167663235801,0.8052584613811826,0.6761511760997755,0.7829742180753564,0.0
Classical,80,-0.027691234171177706,0.015500023784156264,0.003268077661604488,nan,1.4929262045838223,1.5054812423074526,0.7615697517541111,0.5765232730701104,0.0
Classical,80,-0.028873123181847406,0.019412131355657527,0.008115279478026203,nan,1.4821964608210663,1.1894418147604953,0.7310588354908525,0.5618694041896032,0.0
Classical,80,-0.06227738747483317,0.03503282671766792,0.005059069768704961,nan,1.434431642613616,1.6049930774942758,0.8610335968856564,0.432007201660027,0.06187974494572761
Classical,80,-0.03117354161437298,0.017115497324097284,0.003509047234952454,nan,1.4796991022156196,0.942164890681777,0.6173398339661731,0.77401027040044,0.0
Classical,80,-0.036477340894864575,0.01945064592194493,0.0037523263969723207,nan,1.5625449150040363,1.0861117319739937,0.7392416881346273,0.6990628710962065,0.0
Classical,80,-0.032585915887552615,0.01571165329546316,0.002844642647619126,nan,1.522268120508471,1.3188906206224773,1.1590493460686224,0.6201212636161398,0.1165249371116259
Classical,80,-0.03329217378909218,0.019357926631080543,0.0037360367370108598,nan,1.4921877693182442,1.2485910305886563,0.6797418921043495,0.6040891776161483,0.0
Classical,80,-0.013232384743470741,0.010200725686574763,0.0035366611474900935,nan,1.4530123226488303,1.8537989409025697,0.681033141514801,0.4158851383338415,0.15
Classical,80,-0.02720494861281987,0.015380809421245433,0.002471979304342098,nan,1.4839397826052645,0.8720452228478726,0.48659918551112735,0.7277894763465785,0.0
Classical,80,-0.06486109208401748,0.03265957374313643,0.004545356354165498,nan,1.5085195667933966,1.7852603342963727,1.405678875362311,0.6187859970361796,0.15
Classical,80,-0.03114443008012048,0.017649254190168738,0.0055382073503042134,nan,1.5452251848511882,0.8306624463372122,0.7158545244373994,0.631070257148643,0.0
Classical,120,-0.0338546898007982,0.017344955210191502,0.0021621380771162393,nan,1.5288705690836535,0.5738613733540137,0.6985031621889686,1.0,0.0
Classical,120,-0.032867177565060184,0.019757821673608105,0.004203286531953169,nan,1.5573196667898257,0.6275674080029903,0.6841189046001689,0.7845267751476174,0.0
Classical,120,-0.020435014122902433,0.00917467491468146,0.0010934127452879446,nan,1.5559381818056455,0.6127478163269121,0.6318263506867051,0.8753791740166532,0.0
Classical,120,-0.04210081863546233,0.02083620265127516,0.002337462455644449,nan,1.4675740033090345,1.5187837311095187,0.993482565560293,0.6290756087622991,0.15
Classical,120,-0.024602073791943013,0.014951875188282763,0.003921236401278462,nan,1.5254581497019992,1.1542999165804915,0.8805919887252538,0.6969795764474729,0.0
Classical,120,-0.033316367883065905,0.017611482624712942,0.002805246216252035,nan,1.5618612657107447,0.6313187964547476,0.7355283364128529,0.8915025967944767,0.0
Classical,120,-0.03981143241501886,0.020224617505633827,0.002279805487447361,nan,1.4945869206975246,1.284595104620547,0.807072437734931,0.5843398148362098,0.15
Classical,120,-0.030341289504393545,0.013686473284780832,0.0018906310265734238,nan,1.459376613911372,1.295032286971719,0.7864744180861063,0.6565778421281763,0.15
Classical,120,-0.040875706496163546,0.016805219255003993,0.0023056115631455523,nan,1.4927700877496668,1.599247619577923,0.8513893191544484,0.5665673220484655,0.15
Classical,120,-0.04099060113508281,0.022551800123210945,0.004054486581540849,nan,1.5112965878689697,1.3125066083426349,0.9992349047538265,0.6837582767966329,0.10913826699508619
Classical,120,-0.034949127526186646,0.019563836254104794,0.0030359828029926763,nan,1.4642950739461602,1.290335138844235,0.8104283095213733,0.7284116422521442,0.15
Classical,120,-0.027888603967257175,0.012793345326622478,0.0015940205451440643,nan,1.5119797339374685,1.2397379596229523,1.0241198631836006,0.6868257964750724,0.15
Classical,120,-0.031870124731439846,0.015919506786932065,0.000928782484216156,nan,1.5315995446361053,0.9298735741762993,0.711076992179326,0.6267150402735274,0.0
Classical,120,-0.032600228461806324,0.016558896695886158,0.003447654987574108,nan,1.5066494705345268,1.0577224592943772,0.8656463237948724,0.7298437561968869,0.15
Classical,120,-0.030134931746829827,0.014046033251925355,0.0024909509964587766,nan,1.4706732429131097,1.8331405338571032,1.1896104619124066,0.4,0.15
Classical,120,-0.03503740880135295,0.016493478259631496,0.0015163667916784879,nan,1.4514798120345422,1.5145217427951416,0.7584440725287995,0.6881228628282412,0.15
Classical,120,-0.037604298720441895,0.018380163697534535,0.002581639435361042,nan,1.560540609593287,0.8701340500635986,0.7366262326572031,0.7782885399605839,0.0
Classical,120,-0.02658922780373787,0.013176765717320023,0.0028936070392786765,nan,1.5114880037612723,1.2380678851505706,0.7007112301768424,0.6454840528246975,0.14887444507063669
Classical,120,-0.04323469654283056,0.019321812427712824,0.0010170883036940193,nan,1.4628302048380972,1.5227771324059578,0.5417835212793454,0.43606027749768195,0.040948663908400275
Classical,120,-0.021367149822359325,0.009153195779666319,0.0017440777518185106,nan,1.4362428987390983,1.6987277828738896,0.9614978783832574,0.4874412115561019,0.15
Classical,120,-0.028849736538600804,0.015690241944528775,0.001822090225355477,nan,1.4640018428513406,0.833797080113801,0.6519963574592779,0.7321374664704984,0.009900275544225413
Classical,120,-0.022523980608215134,0.008814236517549682,0.0009989187442550514,nan,1.5146431673125595,1.0054322082987153,0.7762371691875944,0.6761346741659775,0.15
Classical,120,-0.03705328867415929,0.014114755573001974,0.00133826868999257,nan,1.479368728798403,1.0916077017889145,0.619126469439464,0.6263621576447068,0.0
Classical,120,-0.02847076164827311,0.013912581531215544,0.0015483915481824583,nan,1.5539841246062363,0.7641032018033255,0.652829129744472,0.8011421976508382,0.0
Classical,120,-0.024568566399212857,0.013284724961433857,0.001980862583623601,nan,1.5332853622941978,1.0767018820997565,0.8027238386133689,0.6176727194802082,0.11211988464670318
Classical,120,-0.026831991941408024,0.012772228196551948,0.003882255593229331,nan,1.5235126722341892,0.6430489900104487,0.6740053975898211,1.0,0.0
Classical,120,-0.029670523299210157,0.019365019115921995,0.005069271056173648,nan,1.5176828389442976,1.1163956717566383,0.6018420207738494,0.7554358672217005,0.15
Classical,120,-0.04623186614691816,0.024332047819921584,0.003439595140303907,nan,1.5038322287253387,0.9515452146909913,0.6538418894998805,0.5977986367154141,0.0
Classical,120,-0.0447990273661012,0.01621831636420178,0.0010795483590417033,nan,1.533472566897242,0.8146220129238253,0.6243535032927998,0.7976736233965165,0.0
Classical,120,-0.018807282123245745,0.010201559180437246,0.003998805620982075,nan,1.5546953329412416,0.7635928887198637,0.5943297727684886,0.5560200176642112,0.0
Classical,120,-0.018524510809565933,0.008413154249820101,0.0019607139193022504,nan,1.4980793221418331,1.026421535344179,0.6524306008619298,0.5782254351613427,0.0
Classical,120,-0.04147146527035351,0.019392088692129942,0.002255249203113515,nan,1.5641813676717249,1.0097969899593748,0.8660545945439135,0.6880070630998043,0.11462629940603909
Classical,120,-0.04293028374604593,0.017842749706518536,0.0015897159463412126,nan,1.4754218314609049,1.5974520094382234,0.8991369079006114,0.49958069962982415,0.15
Classical,120,-0.03650375339429127,0.017135155885202088,0.0012414072505534982,nan,1.4636346447549773,1.4137282430671934,0.3694522068673635,0.4,0.0
Classical,120,-0.027166210743553007,0.013050560323967963,0.0022544568516031536,nan,1.5314267581238201,1.0057238705447265,0.6522168501456996,0.7250873622021234,0.0
Classical,120,-0.03207385480657653,0.01481791746484897,0.0019824271243756267,nan,1.552238747695513,0.7977674187295926,0.614701274015518,0.7943708162470878,0.0
Classical,120,-0.02132254897687768,0.008996704334794856,0.00181805155185063,nan,1.529689180596011,0.772845490620582,0.5980072845451506,0.7819287588647447,0.0
Classical,120,-0.03407587045464706,0.021224390014612588,0.0054862088121781045,nan,1.5410731885024618,0.972187637273783,0.6804400948347571,0.622883988165953,0.1068153426825476
Classical,120,-0.031424836237822815,0.016476860436062942,0.0021106319138456497,nan,1.512877657949869,0.8818868158468491,0.682710234648395,0.6557981061101282,0.060958772052764544
Classical,120,-0.028055063059540055,0.01214930679296685,0.0011274336570981658,nan,1.5603854146819625,0.7192818774664211,0.6692364272212161,0.7096103178077855,0.0
Classical,240,-0.039963284799270186,0.019408327473589334,0.0013243365114474228,nan,1.4754050136305128,1.556151567891366,0.9013797447110307,0.49397945174097946,0.15
Classical,240,-0.01596650111502953,0.007092221144619189,0.0020466678962628485,nan,1.5419156747473763,0.7870121128218034,0.665892692273272,0.72756729781686,0.0
Classical,240,-0.013992713110906784,0.005600814447045927,0.0008323200672050991,nan,1.518875713908023,1.2025956345830457,0.8348326071301124,0.7352744634016926,0.07805692530394673
Classical,240,-0.036021590165913706,0.017004379950301615,0.0004446629556958146,nan,1.4215098592621238,1.9714340944101154,0.9690183735132415,0.505539452413565,0.15
Classical,240,-0.022608774917443793,0.010284512606347669,0.0007528480655165057,nan,1.525295833018222,1.0090847511813308,0.7100429315861536,0.6933733238122555,0.01828228240746153
Classical,240,-0.05692363789170582,0.024968933076856877,0.00045969689290267676,nan,1.4741496102985987,1.545372609501313,0.5802378705331623,0.44060957922318045,0.0
Classical,240,-0.03725937156804796,0.01646334631933845,0.0005312237928289212,nan,1.4788863830071814,2.0116610561617128,1.0896470843062396,0.4419362844902376,0.15
Classical,240,-0.024482073427072572,0.011746612197982969,0.0007586405975914136,nan,1.5186883716535764,0.7921532762264417,0.6482596406761271,0.6391683494374237,0.0
Classical,240,-0.03993293420026084,0.017816341754866016,0.0004780355866221841,nan,1.4707406880174878,1.8325751744144716,0.905903884607892,0.42812536348174607,0.15
Classical,240,-0.029248982239488835,0.014758171316966943,0.0006025466308789176,nan,1.4667613572722635,1.2380030802973914,0.8858072929882197,0.6199731706732554,0.15
Classical,240,-0.02395162908406192,0.009870995862756455,0.0013964475480102653,nan,1.5407692600630687,0.8021100309391614,0.6913895434726899,0.7699427568381462,0.0
Classical,240,-0.03442615326718786,0.016356217834685306,0.0015759376645419064,nan,1.4998854714049032,0.5408993235227728,0.6402677751957367,1.0,0.0
Classical,240,-0.018196330415055605,0.006555725932337776,0.0011696360608095804,nan,1.4820949035309645,1.260414167896792,0.6298439283511883,0.5801892096235587,0.0
Classical,240,-0.034324853745803414,0.01660818716520473,0.0022401659531714377,nan,1.549127517418652,0.6480037998284432,0.6237782641729741,0.6979045837565292,0.0
Classical,240,-0.022482133543566363,0.012141330508900604,0.0012707204723281583,nan,1.5727546801845589,0.8067770723482488,0.5889127247138576,0.721404596089876,0.0
Classical,240,-0.03729197353641906,0.019410205514156856,0.0020632355430989287,nan,1.4969604044229896,1.2120977330641685,0.6719091420097175,0.6009069322219704,0.0
Classical,240,-0.05844322787229951,0.026819783787613183,0.0006142818904260821,nan,1.5158761378053478,1.9437882807104425,1.2288867975498372,0.6547386493612254,0.15
Classical,240,-0.03788376278072615,0.016197248291664804,0.0017085377742492222,nan,1.5093550322840408,1.3524721000723994,0.8912274180648689,0.6277397348321601,0.15
Classical,240,-0.04176147073727113,0.019017839993945403,0.0014028595169288333,nan,1.4771649783170273,1.4268419035837063,0.5655062514948952,0.5124235080822473,0.0
Classical,240,-0.030300617572722566,0.015467729033887073,0.0006486616269865007,nan,1.5148441922545144,1.039630935908385,0.635310877958277,0.6587826525279274,0.0501409078465273
Classical,240,-0.02583340201711487,0.011071077359035989,0.0013926417918010475,nan,1.4938273837588334,1.892013897766883,1.414683414275971,0.4,0.15
Classical,240,-0.02810625785657774,0.012697590340282774,0.000799538674708382,nan,1.5093652348802582,1.8166272771995473,1.3314564925851828,0.41540939775635316,0.15
Classical,240,-0.026927049168226663,0.009252186640012306,0.0007562016757162412,nan,1.5365562388353824,0.9159272730906345,0.775427701767754,0.7285406972555135,0.15
Classical,240,-0.042194457115732734,0.015203478345053142,0.001332981090523935,nan,1.5810606450208016,0.6882251517123172,0.6474119379844425,0.8913486789099208,0.0
Classical,240,-0.03171297529875593,0.018464381373142744,0.0026955253693961454,nan,1.583463983001623,0.8269471965832861,0.7763703900336456,0.7610315255741311,0.0
Classical,240,-0.022805618601637986,0.011678798763284693,0.0012021099581138576,nan,1.4908235053870311,1.2673663490358138,0.8821859015589557,0.6808929192498604,0.15
Classical,240,-0.0353787658307474,0.017146887015415453,0.001675111908135771,nan,1.523695024766351,0.5656745885837506,0.6896168240796179,1.0,0.0
Classical,240,-0.023675025922338635,0.010546200812652146,0.0008349435294457331,nan,1.4880102060981044,1.5262857605541829,1.0616579202789806,0.7146893443532015,0.12785270549730451
Classical,240,-0.02962445597546485,0.012292317765430542,0.0012229189385657762,nan,1.4850511392094283,1.2918537410572708,0.9133631757609085,0.6543314182518494,0.15
Classical,240,-0.014567346940633285,0.006179746098133864,0.0010584874778188935,nan,1.5461285547408208,0.9841761411660117,0.7113922693784565,0.6899383055857681,0.03487927846245344
Classical,240,-0.030598198352493396,0.01208068487993125,0.0015968545718571096,nan,1.5701145391131603,0.720057159759343,0.7092677030426675,0.8222072706759247,0.0
Classical,240,-0.03309506590482327,0.014905571303035195,0.0010512966661785958,nan,1.5115037876181496,1.0713492845996817,0.8258882249011565,0.7004802520512372,0.15
Classical,240,-0.03715643637336178,0.01512277710294735,0.0006089985579717544,nan,1.5449108192148766,1.1723233192856446,0.831409179401629,0.6132504899464926,0.15
Classical,240,-0.03717788816520064,0.01785700061529343,0.0006504978771668711,nan,1.5126096343027955,0.7648349653601002,0.6744062160864135,0.8319978136966825,0.0
Classical,240,-0.0353924179065142,0.013897063849585386,0.0006458351851784344,nan,1.4797561903898142,1.2025231212191885,0.6232012714385017,0.5427076288576415,0.020595819085688152
Classical,240,-0.035803499205985724,0.018171924460524118,0.0017959704004401667,nan,1.4772244598239257,1.311782394409452,0.949446588849095,0.6349628692570327,0.08118997752628078
Classical,240,-0.027006891433133735,0.008793242668376857,0.0009646611757136268,nan,1.534366553938087,1.3604409181426786,0.9955835557635418,0.5314383721629204,0.15
Classical,240,-0.030537461660956527,0.01462137836153943,0.0016338016132436705,nan,1.4697706193021312,1.634970672594761,1.0537628792398495,0.608366399109087,0.15
Classical,240,-0.025998243322512278,0.012010432293502534,0.0016817117289501563,nan,1.5106297464910985,1.2961642296319515,0.8742525412478656,0.5811565513857573,0.12293309830995361
Classical,240,-0.025248824652982588,0.011379123133583649,0.0005304899541590919,nan,1.5476858445470112,1.0854690631089057,0.7883278872993774,0.6900017977221704,0.15
Classical,480,-0.0282324714578378,0.012070914947655052,0.0003388525329886595,nan,1.5666384338941473,0.8521408806752553,0.6704080372260568,0.6538016066631183,0.0
Classical,480,-0.013828009822943304,0.005517566907954963,0.0005867458003161477,nan,1.4903982856269367,1.3012867289898196,0.9086095811945377,0.6912520104935141,0.13329684452652257
Classical,480,-0.03405253158559671,0.014004489787765282,0.0004780107367749128,nan,1.508352096166358,1.3525975220142812,0.9163140619276884,0.5953486572691666,0.10716043328325355
Classical,480,-0.023227844058293336,0.010069501447070086,0.00017599385708770473,nan,1.4801803083245817,1.4514743197903337,0.4764896877061623,0.5587001087437121,0.0
Classical,480,-0.023978080947231462,0.011170829820808567,0.0006204027747673446,nan,1.5526103577509867,0.8304828248887648,0.711640553455965,0.7647204765854327,0.0
Classical,480,-0.03400712636090554,0.013752519898050656,0.0006536961086247055,nan,1.5592328032146439,0.853508007498646,0.6247211387321782,0.7168573045283946,0.0
Classical,480,-0.03289850123625008,0.016657723626391466,0.0006651379339216124,nan,1.4666711510946417,1.2353906198482603,0.7488264912570363,0.5292268677743064,0.0434037756843117
Classical,480,-0.03886499550916353,0.015740027187279716,0.0005710014527291558,nan,1.5317578593689078,1.1691195440779865,0.7979070422255748,0.6939271597713559,0.04590186393802176
Classical,480,-0.032358182219428815,0.01475322397887379,0.00035350983926931795,nan,1.5099371245483948,1.6696913536143414,1.0567311647111859,0.5358041115176551,0.15
Classical,480,-0.02328071385455096,0.01010951077888901,0.0008877995630403594,nan,1.4911166867736343,1.2359793055533281,0.8238173000932929,0.5851139291949243,0.0782223213378539
Classical,480,-0.02768598013839265,0.010161720321054045,0.0005823666779390814,nan,1.5244569101088785,1.4033953107308768,0.9594707129493175,0.5915014400631765,0.15
Classical,480,-0.028738743729657144,0.013494258680252424,0.0006531514766951597,nan,1.5118128561861435,1.0068207199274806,0.6398117030943954,0.5641563117937974,0.0
Classical,480,-0.02667482954708065,0.013394242297626938,0.0008209522748883184,nan,1.5317986895919393,0.8361592907786666,0.6299305842035108,0.7336958331597087,0.0
Classical,480,-0.03094101047082663,0.015035294383820938,0.0006844718968752356,nan,1.5152572393483599,1.0274939814896769,0.7507485391000783,0.6002704927472026,0.08266528254687089
Classical,480,-0.03430942666592208,0.014410833471157614,0.00048818799404553366,nan,1.5480362449760967,0.577013016075578,0.6678758050771236,0.9529909362720528,0.0
Classical,480,-0.025217950790851203,0.01165479711573238,0.00038750272973278566,nan,1.5000215531431422,0.9900907728947885,0.59391679289688,0.5473333765787395,0.012265048456555327
Classical,480,-0.03647974212960329,0.016140181818495886,0.0002674143387220545,nan,1.4426883204052081,1.9266516242656464,1.0047751287102573,0.5727047711857599,0.15
Classical,480,-0.02624071995575308,0.009015366077040073,0.0003419851183102364,nan,1.5231244302602722,0.7312700519840952,0.6041715098131392,0.7852898119443814,0.0
Classical,480,-0.019387909756549644,0.007652204962739558,0.00047740260636605766,nan,1.4941177928743488,1.0490909076151589,0.6397513152740523,0.589038122872006,0.004103139177777948
Classical,480,-0.037773915183280514,0.016510397012504122,0.0005727294334659236,nan,1.5242837735366364,1.1492630181463062,0.7371787262024501,0.5920668742743175,0.03104153106691402
Classical,480,-0.033494631394521614,0.013766798661991693,0.00019411103493243833,nan,1.499831694124931,1.3545713987965928,0.8156997726692188,0.5611645613852764,0.15
Classical,480,-0.03568438313941316,0.015000497131189358,0.0004892192116601941,nan,1.5005542744846658,1.5701358064914357,1.0594360291909883,0.5880035321000685,0.15
Classical,480,-0.03593632587135731,0.015153857594134774,0.0005606413035995083,nan,1.5070927549528708,1.2892637264799338,0.9456276948987147,0.6227363602290116,0.15
Classical,480,-0.04542240011487545,0.020960342353294893,0.00033489884625890944,nan,1.4998962358740315,1.5195709314456876,0.5057106463081211,0.48704864804691905,0.0
Classical,480,-0.030694938843318358,0.015033210070078209,0.001398887591300276,nan,1.535771682699258,0.6963496127780747,0.6623546259616424,0.8801331701312721,0.0
Classical,480,-0.04273437620208019,0.02083368491694223,0.0007899701752667194,nan,1.4748584789947952,1.1444056541709262,0.5912628990732114,0.6077362341027678,0.0
Classical,480,-0.034860434930946045,0.01619592164541729,0.0004826708480993799,nan,1.5506781333175463,0.5595963731569851,0.6805337147443076,1.0,0.0
Classical,480,-0.018735688642551908,0.0085306500083105,0.0003483019458415053,nan,1.5173786546456718,1.1185107460478623,0.8039887450705328,0.6909239710041087,0.15
Classical,480,-0.03594878193395504,0.015043385234200356,0.0005801293976964911,nan,1.5740167718046025,0.9387796014018159,0.6841325011342564,0.7118159153682498,0.0
Classical,480,-0.03449004425429144,0.01605706647507858,0.0004399227350585577,nan,1.532738973976941,0.8990631202278074,0.7222247537825031,0.7748871726572599,0.0
Classical,480,-0.030517550578973464,0.012289103172048793,0.0004062834462538856,nan,1.4841759766390366,1.2154836829034765,0.8419955144579739,0.7498016581476171,0.12172575163881416
Classical,480,-0.021949384341657996,0.009028826181402364,0.0005883276274845918,nan,1.5411116307054056,1.0675183002078226,0.8151932529347302,0.5664909218283857,0.09881906985816234
Classical,480,-0.020988059385791916,0.007805413420233198,0.0003784534458273327,nan,1.468092232104703,1.122381478332391,0.5921327170046586,0.502935713396859,0.03740083707747228
Classical,480,-0.025937483029055464,0.010823152843969223,0.0005840071742749977,nan,1.5725368311989218,1.616020552839066,1.0576545806475255,0.4891794638971673,0.15
Classical,480,-0.03643320232220538,0.01694909772660954,0.00019224301235475959,nan,1.4905483761803957,1.6147587093122584,0.8215876310445498,0.48925905210824505,0.15
Classical,480,-0.03386655545875673,0.013365639985808173,0.0005217008530102162,nan,1.5545901356242766,0.897505846872635,0.6942968239025242,0.7151504604470731,0.0
Classical,480,-0.037081019359538205,0.0171098902810784,0.0003524912950427055,nan,1.5049706362648643,0.757142058049753,0.6395158716016678,0.8400408015651977,0.0
Classical,480,-0.040211097702234216,0.01854934544199661,0.0007200175981559241,nan,1.4856432387231653,1.1992764309285104,0.5419033001112168,0.4741086233080518,0.0
Classical,480,-0.03197432545773009,0.011044063199082344,0.0004643269334306096,nan,1.5493007086617552,0.9851100385313617,0.7756833622215754,0.671347948020373,0.027177804614546833
Classical,480,-0.034855211908243984,0.016405702891714342,0.00017851153061767416,nan,1.5284115995209844,1.052876599884137,0.7039442215479096,0.687257639743656,0.0


==> anc/qsdd_simulation_summary.csv <==
truth,n,replicates,delta_median,delta_p05,delta_p95,qsdd_win_rate,recovery_median,recovery_p05,recovery_p95
QSDD,40,40,0.0020015092831442574,-0.0044610071787310555,0.008883949001628692,0.75,0.12903114002199223,0.06323291718025581,0.3534493148208336
QSDD,80,40,0.0025131587491747705,-0.002549797310161281,0.008694879657428928,0.825,0.12635871478665128,0.026033008926455832,0.2785977477837068
QSDD,120,40,0.0013623010508897692,-0.0006990553978207395,0.005148841032078771,0.825,0.10758405933270934,0.03141104149927474,0.2096542453649965
QSDD,240,40,0.0014183996351739047,-0.0005228509648821758,0.0033807248447791827,0.85,0.10555788523939783,0.0224383557133468,0.22627787506824218
QSDD,480,40,0.0013910712843047987,9.668373695908156e-05,0.004342985337000859,0.95,0.10566102252571521,0.02169392611369509,0.21866281497480802
Classical,40,40,-0.03338148981252373,-0.06000797543047515,-0.014736615922075416,0.0,nan,nan,nan
Classical,80,40,-0.029436251470244618,-0.04471676049286799,-0.014202893610410435,0.0,nan,nan,nan
Classical,120,40,-0.03197198976900818,-0.04331291308399409,-0.020353627522919603,0.0,nan,nan,nan
Classical,240,40,-0.03056783000672496,-0.04293091615453139,-0.01589654340630972,0.0,nan,nan,nan
Classical,480,40,-0.03262834172783945,-0.04033726162722651,-0.01935529870084976,0.0,nan,nan,nan

